Adversarial sample generation and training using geometric masks for accurate and resilient license plate character recognition

Reading dirty license plates accurately in moving vehicles is challenging for automatic license plate recognition systems. Moreover, license plates are often intentionally tampered with a malicious intent to avoid police apprehension. Usually, such groups and individuals know how to fool the existing recognition systems by making minor unnoticeable plate changes. Designing and developing deep learning methods resilient to such real-world 'attack' practices remains an active research problem. As a solution, this work develops a resilient method to recognize license plate characters. Extracting 1057 character images from 160 Nepalese vehicles, as the first step, we trained several standard deep convolutional neural networks to obtain 99.5% character classification accuracy. On adversarial images generated to simulate malicious tampering, however, our model's accuracy dropped to 25%. Next, we enriched our dataset by generating and adding geometrically masked images, retrained our models, and investigated the models' predictions. The proposed approach of training with generated adversarial images helped our adversarial attack-aware license plate character recognition (AA-LPCR) model achieves an accuracy of 99.7%. This near-perfect accuracy demonstrates that the proposed idea of random geometric masking is highly effective for improving the accuracy of license plate recognition models. Furthermore, by performing interpretability studies to understand why our models work, we identify and highlight attack-prone regions in the input character images. In sum, although Nepal's embossed license plate detection systems are vulnerable to malicious attacks, our findings suggest that these systems can be upgraded to close to 100% resilience.

==> anc/supplimentary.tex <==
\documentclass[lettersize,journal]{IEEEtran}
\usepackage{amsmath,amsfonts}
% \usepackage{algorithmic}
\usepackage{algorithm}
\usepackage{array}
\usepackage[caption=false,font=normalsize,labelfont=sf,textfont=sf]{subfig}
\usepackage{textcomp}
\usepackage{stfloats}
\usepackage{url}
\usepackage{verbatim}
\usepackage{graphicx}
\usepackage{cite}

\usepackage{booktabs}
\usepackage{siunitx}
\usepackage{caption}
% \usepackage{subcaption}
\usepackage{algpseudocode} 
\usepackage{multirow}
\usepackage{adjustbox}
\usepackage{cellspace}
\usepackage{tabularx}
\usepackage{enumitem}
\usepackage{soul}
\title{Supplementary Material}
\date{}

\begin{document}
\maketitle

\section{Additional Results}

\begin{table}[ht]
  \centering
  \caption{Distribution of the misclassifications by the LPCR models when attacked by our exhaustive geometric mask-based adversarial attack algorithm, using the three patch types added to the images: a horizontal line, a vertical line, and a circular patch.}
  \label{tab:geometric_attack}
  \scriptsize
  \begin{tabular}{crrrrrrr}\toprule
  \multirow{2}{*}{Class} &\multirow{2}{*}{Number of Images} &\multicolumn{3}{c}{\# of misclassifications by patch type} \\\cmidrule{3-5}
  & & Horizontal & Vertical & Circular\\\midrule
  0 & 89 & 89 & 89 & 89 \\
  1 & 134 & 134 & 134 & 134 \\ 
  2 & 61 & 61 & 61 & 61 \\ 
  3 & 39 & 39 & 39 & 39 \\ 
  4 & 45 & 45 & 45 & 45 \\ 
  5 & 61 & 61 & 61 & 61 \\ 
  6 & 62 & 62 & 62 & 62 \\
  7 & 41 & 41 & 41 & 41 \\
  8 & 52 & 52 & 52 & 52 \\ 
  9 & 20 & 20 & 20 & 20 \\ 
  A & 271 & 14 & 17 & 19 \\ 
  B & 108 & 108 & 108 & 108 \\ 
  F & 74 & 74 & 74 & 74 \\ 
  \midrule
  \multicolumn{2}{c}{\% of Misclassification} & 75.6\% & 75.9\% & 76.1\% \\
  \bottomrule
  \end{tabular}
\end{table}


\begin{table}[ht]
  \centering
  \caption{Number of misclassified adversarial images (generated using the geometric mask-based adversarial algorithm on the LPCR model) out of the total input by EasyOCR.}
  \label{tab: easyocr}
  \scriptsize
  \begin{tabular}{crr}\toprule
  Class & Misclassified & Total \\\midrule
  0 & 177 & 178 \\ 
  1 & 250 & 270 \\ 
  2 & 109 & 120 \\ 
  3 & 59 & 78 \\ 
  4 & 46 & 90 \\ 
  5 & 66 & 122 \\ 
  6 & 78 & 124 \\ 
  7 & 79 & 82 \\ 
  8 & 99 & 104 \\ 
  9 & 27 & 40 \\ 
  A & 203 & 542 \\
  B & 192 & 216 \\ 
  F & 111 & 148 \\ 
  \midrule
  \% of Misclassification & 70.8\% & \\
  \bottomrule
  \end{tabular}
\end{table}


\end{document}

